Initial Runs in Integer Compositions: Lambert Series and Generalized Divisor Sums

We study the initial run of equal adjacent parts in an integer composition. For a composition alpha, let P(alpha) be the common value of the parts in the initial run, let K(alpha) be the number of parts in that run, and set S(alpha)=P(alpha)K(alpha). We obtain exact finite formulas for the joint parameters (P,K,S) and the corresponding limiting laws. In the unrestricted model, each fixed event (P,K)=(p,k) reaches its limiting probability once n is above an explicit threshold. The limiting distribution of the total size is P(S=s)=2^{-s} sum_{d|s}(1-2^{-d}). Pointing a unit cell in the initial run gives M_1(z)=((1-z)/(1-2z)) sum_{m>=1} sigma_1(m) z^m. For every r>=1, the r-th power-moment generating function has coefficient function A_r(n)=sum_{j=1}^r (-1)^{j+1} binom(r,j) n^{r-j} sigma_j(n), so higher moments involve explicit finite combinations of generalized divisor sums. We also give factorial-moment formulas for the initial-run length and extend the construction to compositions with parts in a prescribed set A, where the corresponding formulas involve restricted divisor sums and the dominant root of the part generating function. Copy

==> anc/verify_initial_runs.py <==
"""Independent checks for 'Initial Runs in Integer Compositions'.

Standard-library-only verification of the exact finite counts, the divisor-sum
power-moment formulas, the factorial-moment formulas, and several restricted
part-set extensions.  Run with Python 3.
"""
from collections import Counter
from math import comb, factorial


def compositions(n, allowed=None):
    if allowed is None:
        allowed = tuple(range(1, n + 1))
    else:
        allowed = tuple(sorted(a for a in allowed if 1 <= a <= n))
    def rec(rem, cur):
        if rem == 0:
            yield tuple(cur)
            return
        for a in allowed:
            if a <= rem:
                cur.append(a)
                yield from rec(rem - a, cur)
                cur.pop()
    yield from rec(n, [])


def stats(alpha):
    p = alpha[0]
    k = 1
    while k < len(alpha) and alpha[k] == p:
        k += 1
    return p, k, p * k


def t(m):
    if m < 0:
        return 0
    if m == 0:
        return 1
    return 2 ** (m - 1)


def divisors(n):
    out = []
    d = 1
    while d * d <= n:
        if n % d == 0:
            out.append(d)
            if d * d != n:
                out.append(n // d)
        d += 1
    return out


def sigma(n, j):
    return sum(d ** j for d in divisors(n))


def falling(x, r):
    ans = 1
    for j in range(r):
        ans *= x - j
    return ans


def A(n, r):
    return sum(n ** r - (n - d) ** r for d in divisors(n))


def A_sigma(n, r):
    return sum((-1) ** (j + 1) * comb(r, j) * n ** (r - j) * sigma(n, j)
               for j in range(1, r + 1))


def Cfac(n, r):
    return sum(falling(n, r) - falling(n - d, r) for d in divisors(n))


def Bfac(n, r):
    return factorial(r) * sum(comb(d - 1, r - 1) for d in divisors(n) if d >= r)


def conv_T(f, n):
    return f(n) + sum(2 ** (n - m - 1) * f(m) for m in range(1, n))


def verify_unrestricted(max_n=16, max_r=4):
    for n in range(1, max_n + 1):
        cs = list(compositions(n))
        assert len(cs) == 2 ** (n - 1)
        joint = Counter((stats(c)[0], stats(c)[1]) for c in cs)
        for p in range(1, n + 1):
            for k in range(1, n // p + 1):
                assert joint[(p, k)] == t(n - p * k) - t(n - p * (k + 1))
        for r in range(1, max_r + 1):
            assert A(n, r) == A_sigma(n, r)
            assert sum(stats(c)[2] ** r for c in cs) == conv_T(lambda m: A(m, r), n)
            assert sum(falling(stats(c)[2], r) for c in cs) == conv_T(lambda m: Cfac(m, r), n)
            assert sum(falling(stats(c)[1], r) for c in cs) == conv_T(lambda m: Bfac(m, r), n)


def t_allowed(allowed, N):
    vals = [0] * (N + 1)
    vals[0] = 1
    for n in range(1, N + 1):
        vals[n] = sum(vals[n - a] for a in allowed if a <= n)
    return vals


def sigma_allowed(n, allowed, j):
    return sum(d ** j for d in allowed if n % d == 0)


def A_allowed(n, allowed, r):
    return sum((-1) ** (j + 1) * comb(r, j) * n ** (r - j) * sigma_allowed(n, allowed, j)
               for j in range(1, r + 1))


def verify_restricted(allowed, max_n=14, max_r=4):
    allowed = tuple(sorted(allowed))
    vals = t_allowed(allowed, max_n)
    for n in range(1, max_n + 1):
        cs = list(compositions(n, allowed))
        assert len(cs) == vals[n]
        joint = Counter((stats(c)[0], stats(c)[1]) for c in cs)
        for p in allowed:
            for k in range(1, n // p + 1):
                a, b = n - p * k, n - p * (k + 1)
                predicted = (vals[a] if a >= 0 else 0) - (vals[b] if b >= 0 else 0)
                assert joint[(p, k)] == predicted
        for r in range(1, max_r + 1):
            direct = sum(stats(c)[2] ** r for c in cs)
            predicted = sum(vals[n - m] * A_allowed(m, allowed, r) for m in range(1, n + 1))
            assert direct == predicted


def main():
    verify_unrestricted()
    print('PASS unrestricted: n<=16, r<=4')
    for allowed in ((1, 2, 3), (1, 3, 5), (2, 3)):
        verify_restricted(allowed)
        print(f'PASS restricted {allowed}: n<=14, r<=4')
    print('ALL CHECKS PASSED')


if __name__ == '__main__':
    main()

